Appearance of Random Matrix Theory in Deep Learning

We investigate the local spectral statistics of the loss surface Hessians of artificial neural networks, where we discover excellent agreement with Gaussian Orthogonal Ensemble statistics across several network architectures and datasets. These results shed new light on the applicability of Random Matrix Theory to modelling neural networks and suggest a previously unrecognised role for it in the study of loss surfaces in deep learning. Inspired by these observations, we propose a novel model for the true loss surfaces of neural networks, consistent with our observations, which allows for Hessian spectral densities with rank degeneracy and outliers, extensively observed in practice, and predicts a growing independence of loss gradients as a function of distance in weight-space. We further investigate the importance of the true loss surface in neural networks and find, in contrast to previous work, that the exponential hardness of locating the global minimum has practical consequences for achieving state of the art performance.

==> mv_script.sh <==
mv ./-7511886234634986713.pdf _7511886234634986713.pdf
mv ./-3484166852014218488.pdf _3484166852014218488.pdf
mv ./-1656224140176023571.pdf _1656224140176023571.pdf
mv ./-5526544112871594660.pdf _5526544112871594660.pdf
mv ./-7560086613213943562.pdf _7560086613213943562.pdf
mv ./-335654102557453772.pdf _335654102557453772.pdf
mv ./-5861156647500841676.pdf _5861156647500841676.pdf
mv ./-4320545947547398853.pdf _4320545947547398853.pdf
mv ./-7598967942341315124.pdf _7598967942341315124.pdf
mv ./-2180820472717600137.pdf _2180820472717600137.pdf
mv ./-5508271078324478043.pdf _5508271078324478043.pdf
mv ./-4986041812200816470.pdf _4986041812200816470.pdf
mv ./-929898286187087857.pdf _929898286187087857.pdf
mv ./-2338619259365618996.pdf _2338619259365618996.pdf
mv ./-4572259824283689152.pdf _4572259824283689152.pdf
mv ./-686457012427450685.pdf _686457012427450685.pdf

